Understanding entropy production via a thermal zero-player game

Understanding the natural bounds of entropy production for driven nonequilibrium dynamics in many-body systems reveals how the fundamentals of thermodynamics manifest in these regimes across a wide variety of systems. In this direction, we propose and study the dynamics of a thermal zero-player entropy game, the Ising-Conway Entropy Game (ICEg), a self-driven system exhibiting characteristics of lattice gases, Ising models, and discrete games. We show that there is a universal bound on the entropy production rate, independent of temperature and lattice size. The thermalized game is shown to be physically interesting and a plausible testbed for studying the fundamentals of stochastic thermodynamics.

==> go.sh <==
# for i in $(ls); do echo "$i"; done; 
rm -f *bbl
bibtex suzen
pdflatex suzen
bibtex suzen
pdflatex suzen

